NNLO virtual and real leptonic corrections to muon-electron scattering

The recently proposed MUonE experiment at CERN aims at providing a novel determination of the leading order hadronic contribution to the muon anomalous magnetic moment through the study of elastic muon-electron scattering at relatively small momentum transfer. The anticipated accuracy of the order of 10ppm demands for high-precision predictions, including all the relevant radiative corrections. The fixed-order NNLO radiative corrections due to the emission of virtual and real leptonic pairs are described and their numerical impact is discussed for typical event selections of the MUonE experiment, by means of the upgraded Monte Carlo code MESMER.

==> anc/mi_bvm.m <==
(* ::Package:: *)

(* Please refer to:

Ettore Budassi, Carlo M. Carloni Calame, Mauro Chiesa, Clara Lavinia Del Pio, Syed Mehedi Hasan, Guido Montagna, Oreste Nicrosini, Fulvio Piccinini

"NNLO leptonic pairs corrections to muon-electronscattering"

[arXiv:] *)



(* Description:

This file contains the Master Integrals referring to Eq.(A.2) *)



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(A.3)

- the integrals are given as functions of x and z defined in Eq.(A.8)

- the result is expressed as a Taylor series in ep

- for each MI, MI[n] (n=1,...,7), is an integral corresponding to Tau[n] of Fig.25 *)


{MI[1] -> SeriesData[ep, 0, {1, 4*G[{0}, z], 16*G[{0, 0}, z]}, -2, 1, 1], 
 MI[2] -> SeriesData[ep, 0, {1, 2*G[{0}, z], 4*G[{0, 0}, z]}, -2, 1, 1], 
 MI[3] -> SeriesData[ep, 0, {(2*G[{-1, 0}, z] + z*G[{-1, 0}, z] + 
      2*G[{1, 0}, z] - z*G[{1, 0}, z])/m1^2}, 0, 1, 1], 
 MI[4] -> SeriesData[ep, 0, {(-G[{-1, 0}, z] - G[{1, 0}, z])/m1^2}, 0, 1, 1], 
 MI[5] -> SeriesData[ep, 0, 
   {(-2*(x^3*z - x*z^3 + x^2*(-2 + z^2) - z^2*(-2 + z^2))*
      (2*G[{0}, z] - G[{-Sqrt[2]}, z] - G[{Sqrt[2]}, z] - G[{2/z - z}, x] + 
       G[{-z}, x] + G[{z}, x] - Log[4]))/(m1^2*(-2 + x + z)*(2 + x + z)*
      (4 + x^2 - 2*x*z - 3*z^2)), 
    ((x^3*z - x*z^3 + x^2*(-2 + z^2) - z^2*(-2 + z^2))*
      (Pi^2 - 12*G[{Sqrt[2]}, z]*G[{-2 - z}, x] - 12*G[{Sqrt[2]}, z]*
        G[{2 - z}, x] + 6*G[{Sqrt[2]}, z]*G[{2/z - z}, x] + 
       6*G[{Sqrt[2]}, z]*G[{-z}, x] + 6*G[{Sqrt[2]}, z]*G[{z}, x] + 
       24*G[{-2, 0}, z] - 12*G[{-2, -Sqrt[2]}, z] - 12*G[{-2, Sqrt[2]}, z] - 
       72*G[{0, 0}, z] + 24*G[{0, -Sqrt[2]}, z] + 24*G[{0, Sqrt[2]}, z] + 
       24*G[{2, 0}, z] - 12*G[{2, -Sqrt[2]}, z] - 12*G[{2, Sqrt[2]}, z] + 
       6*G[{-Sqrt[2], -Sqrt[2]}, z] + 6*G[{-Sqrt[2], Sqrt[2]}, z] + 
       6*G[{Sqrt[2], -Sqrt[2]}, z] + 6*G[{Sqrt[2], Sqrt[2]}, z] - 
       12*G[{-2 - z, 2/z - z}, x] + 12*G[{-2 - z, -z}, x] + 
       12*G[{-2 - z, z}, x] - 12*G[{2 - z, 2/z - z}, x] + 
       12*G[{2 - z, -z}, x] + 12*G[{2 - z, z}, x] + 
       6*G[{2/z - z, 2/z - z}, x] - 6*G[{2/z - z, -z}, x] - 
       6*G[{2/z - z, z}, x] + 6*G[{-z, 2/z - z}, x] - 6*G[{-z, -z}, x] - 
       6*G[{-z, z}, x] + 6*G[{z, 2/z - z}, x] - 6*G[{z, -z}, x] - 
       6*G[{z, z}, x] - 24*G[{-2}, z]*Log[2] - 24*G[{2}, z]*Log[2] + 
       12*G[{Sqrt[2]}, z]*Log[2] - 24*G[{-2 - z}, x]*Log[2] - 
       24*G[{2 - z}, x]*Log[2] + 12*G[{2/z - z}, x]*Log[2] + 
       12*G[{-z}, x]*Log[2] + 12*G[{z}, x]*Log[2] - 12*Log[2]^2 + 
       24*G[{0}, z]*(G[{-2 - z}, x] + G[{2 - z}, x] - G[{-z}, x] - 
         G[{z}, x] + Log[4]) + 6*G[{-Sqrt[2]}, z]*(-2*G[{-2 - z}, x] - 
         2*G[{2 - z}, x] + G[{2/z - z}, x] + G[{-z}, x] + G[{z}, x] + 
         Log[4])))/(3*m1^2*(-2 + x + z)*(2 + x + z)*(4 + x^2 - 2*x*z - 
       3*z^2)), -((x^3*z - x*z^3 + x^2*(-2 + z^2) - z^2*(-2 + z^2))*
       (2*Pi^2*G[{2}, z] - Pi^2*G[{-Sqrt[2]}, z] - Pi^2*G[{Sqrt[2]}, z] + 
        2*Pi^2*G[{-2 - z}, x] + 2*Pi^2*G[{2 - z}, x] - Pi^2*G[{2/z - z}, x] - 
        Pi^2*G[{-z}, x] - Pi^2*G[{z}, x] + 48*G[{-2 - z}, x]*G[{-2, 0}, z] + 
        48*G[{2 - z}, x]*G[{-2, 0}, z] - 24*G[{2/z - z}, x]*G[{-2, 0}, z] - 
        24*G[{-z}, x]*G[{-2, 0}, z] - 24*G[{z}, x]*G[{-2, 0}, z] - 
        24*G[{-2 - z}, x]*G[{-2, -Sqrt[2]}, z] - 24*G[{2 - z}, x]*
         G[{-2, -Sqrt[2]}, z] + 12*G[{2/z - z}, x]*G[{-2, -Sqrt[2]}, z] + 
        12*G[{-z}, x]*G[{-2, -Sqrt[2]}, z] + 12*G[{z}, x]*
         G[{-2, -Sqrt[2]}, z] - 24*G[{-2 - z}, x]*G[{-2, Sqrt[2]}, z] - 
        24*G[{2 - z}, x]*G[{-2, Sqrt[2]}, z] + 12*G[{2/z - z}, x]*
         G[{-2, Sqrt[2]}, z] + 12*G[{-z}, x]*G[{-2, Sqrt[2]}, z] + 
        12*G[{z}, x]*G[{-2, Sqrt[2]}, z] - 144*G[{-2 - z}, x]*G[{0, 0}, z] - 
        144*G[{2 - z}, x]*G[{0, 0}, z] + 48*G[{2/z - z}, x]*G[{0, 0}, z] + 
        96*G[{-z}, x]*G[{0, 0}, z] + 96*G[{z}, x]*G[{0, 0}, z] + 
        48*G[{-2 - z}, x]*G[{0, -Sqrt[2]}, z] + 48*G[{2 - z}, x]*
         G[{0, -Sqrt[2]}, z] - 24*G[{2/z - z}, x]*G[{0, -Sqrt[2]}, z] - 
        24*G[{-z}, x]*G[{0, -Sqrt[2]}, z] - 24*G[{z}, x]*
         G[{0, -Sqrt[2]}, z] + 48*G[{-2 - z}, x]*G[{0, Sqrt[2]}, z] + 
        48*G[{2 - z}, x]*G[{0, Sqrt[2]}, z] - 24*G[{2/z - z}, x]*
         G[{0, Sqrt[2]}, z] - 24*G[{-z}, x]*G[{0, Sqrt[2]}, z] - 
        24*G[{z}, x]*G[{0, Sqrt[2]}, z] + 48*G[{-2 - z}, x]*G[{2, 0}, z] + 
        48*G[{2 - z}, x]*G[{2, 0}, z] - 24*G[{2/z - z}, x]*G[{2, 0}, z] - 
        24*G[{-z}, x]*G[{2, 0}, z] - 24*G[{z}, x]*G[{2, 0}, z] - 
        24*G[{-2 - z}, x]*G[{2, -Sqrt[2]}, z] - 24*G[{2 - z}, x]*
         G[{2, -Sqrt[2]}, z] + 12*G[{2/z - z}, x]*G[{2, -Sqrt[2]}, z] + 
        12*G[{-z}, x]*G[{2, -Sqrt[2]}, z] + 12*G[{z}, x]*
         G[{2, -Sqrt[2]}, z] - 24*G[{-2 - z}, x]*G[{2, Sqrt[2]}, z] - 
        24*G[{2 - z}, x]*G[{2, Sqrt[2]}, z] + 12*G[{2/z - z}, x]*
         G[{2, Sqrt[2]}, z] + 12*G[{-z}, x]*G[{2, Sqrt[2]}, z] + 
        12*G[{z}, x]*G[{2, Sqrt[2]}, z] + 12*G[{-2 - z}, x]*
         G[{-Sqrt[2], -Sqrt[2]}, z] + 12*G[{2 - z}, x]*
         G[{-Sqrt[2], -Sqrt[2]}, z] - 6*G[{2/z - z}, x]*
         G[{-Sqrt[2], -Sqrt[2]}, z] - 6*G[{-z}, x]*G[{-Sqrt[2], -Sqrt[2]}, 
          z] - 6*G[{z}, x]*G[{-Sqrt[2], -Sqrt[2]}, z] + 
        12*G[{-2 - z}, x]*G[{-Sqrt[2], Sqrt[2]}, z] + 12*G[{2 - z}, x]*
         G[{-Sqrt[2], Sqrt[2]}, z] - 6*G[{2/z - z}, x]*G[{-Sqrt[2], Sqrt[2]}, 
          z] - 6*G[{-z}, x]*G[{-Sqrt[2], Sqrt[2]}, z] - 
        6*G[{z}, x]*G[{-Sqrt[2], Sqrt[2]}, z] + 12*G[{-2 - z}, x]*
         G[{Sqrt[2], -Sqrt[2]}, z] + 12*G[{2 - z}, x]*G[{Sqrt[2], -Sqrt[2]}, 
          z] - 6*G[{2/z - z}, x]*G[{Sqrt[2], -Sqrt[2]}, z] - 
        6*G[{-z}, x]*G[{Sqrt[2], -Sqrt[2]}, z] - 6*G[{z}, x]*
         G[{Sqrt[2], -Sqrt[2]}, z] + 12*G[{-2 - z}, x]*G[{Sqrt[2], Sqrt[2]}, 
          z] + 12*G[{2 - z}, x]*G[{Sqrt[2], Sqrt[2]}, z] - 
        6*G[{2/z - z}, x]*G[{Sqrt[2], Sqrt[2]}, z] - 
        6*G[{-z}, x]*G[{Sqrt[2], Sqrt[2]}, z] - 6*G[{z}, x]*
         G[{Sqrt[2], Sqrt[2]}, z] - 24*G[{-Sqrt[2]}, z]*G[{-2 - z, -2 - z}, 
          x] - 24*G[{Sqrt[2]}, z]*G[{-2 - z, -2 - z}, x] - 
        24*G[{-Sqrt[2]}, z]*G[{-2 - z, 2 - z}, x] - 24*G[{Sqrt[2]}, z]*
         G[{-2 - z, 2 - z}, x] + 12*G[{-Sqrt[2]}, z]*G[{-2 - z, 2/z - z}, 
          x] + 12*G[{Sqrt[2]}, z]*G[{-2 - z, 2/z - z}, x] + 
        12*G[{-Sqrt[2]}, z]*G[{-2 - z, -z}, x] + 12*G[{Sqrt[2]}, z]*
         G[{-2 - z, -z}, x] + 12*G[{-Sqrt[2]}, z]*G[{-2 - z, z}, x] + 
        12*G[{Sqrt[2]}, z]*G[{-2 - z, z}, x] - 24*G[{-Sqrt[2]}, z]*
         G[{2 - z, -2 - z}, x] - 24*G[{Sqrt[2]}, z]*G[{2 - z, -2 - z}, x] - 
        24*G[{-Sqrt[2]}, z]*G[{2 - z, 2 - z}, x] - 24*G[{Sqrt[2]}, z]*
         G[{2 - z, 2 - z}, x] + 12*G[{-Sqrt[2]}, z]*G[{2 - z, 2/z - z}, x] + 
        12*G[{Sqrt[2]}, z]*G[{2 - z, 2/z - z}, x] + 12*G[{-Sqrt[2]}, z]*
         G[{2 - z, -z}, x] + 12*G[{Sqrt[2]}, z]*G[{2 - z, -z}, x] + 
        12*G[{-Sqrt[2]}, z]*G[{2 - z, z}, x] + 12*G[{Sqrt[2]}, z]*
         G[{2 - z, z}, x] + 12*G[{-Sqrt[2]}, z]*G[{2/z - z, -2 - z}, x] + 
        12*G[{Sqrt[2]}, z]*G[{2/z - z, -2 - z}, x] + 12*G[{-Sqrt[2]}, z]*
         G[{2/z - z, 2 - z}, x] + 12*G[{Sqrt[2]}, z]*G[{2/z - z, 2 - z}, x] - 
        6*G[{-Sqrt[2]}, z]*G[{2/z - z, 2/z - z}, x] - 6*G[{Sqrt[2]}, z]*
         G[{2/z - z, 2/z - z}, x] - 6*G[{-Sqrt[2]}, z]*G[{2/z - z, -z}, x] - 
        6*G[{Sqrt[2]}, z]*G[{2/z - z, -z}, x] - 6*G[{-Sqrt[2]}, z]*
         G[{2/z - z, z}, x] - 6*G[{Sqrt[2]}, z]*G[{2/z - z, z}, x] + 
        12*G[{-Sqrt[2]}, z]*G[{-z, -2 - z}, x] + 12*G[{Sqrt[2]}, z]*
         G[{-z, -2 - z}, x] + 12*G[{-Sqrt[2]}, z]*G[{-z, 2 - z}, x] + 
        12*G[{Sqrt[2]}, z]*G[{-z, 2 - z}, x] - 6*G[{-Sqrt[2]}, z]*
         G[{-z, 2/z - z}, x] - 6*G[{Sqrt[2]}, z]*G[{-z, 2/z - z}, x] - 
        6*G[{-Sqrt[2]}, z]*G[{-z, -z}, x] - 6*G[{Sqrt[2]}, z]*
         G[{-z, -z}, x] - 6*G[{-Sqrt[2]}, z]*G[{-z, z}, x] - 
        6*G[{Sqrt[2]}, z]*G[{-z, z}, x] + 12*G[{-Sqrt[2]}, z]*
         G[{z, -2 - z}, x] + 12*G[{Sqrt[2]}, z]*G[{z, -2 - z}, x] + 
        12*G[{-Sqrt[2]}, z]*G[{z, 2 - z}, x] + 12*G[{Sqrt[2]}, z]*
         G[{z, 2 - z}, x] - 6*G[{-Sqrt[2]}, z]*G[{z, 2/z - z}, x] - 
        6*G[{Sqrt[2]}, z]*G[{z, 2/z - z}, x] - 6*G[{-Sqrt[2]}, z]*
         G[{z, -z}, x] - 6*G[{Sqrt[2]}, z]*G[{z, -z}, x] - 
        6*G[{-Sqrt[2]}, z]*G[{z, z}, x] - 6*G[{Sqrt[2]}, z]*G[{z, z}, x] + 
        48*G[{-2, -2, 0}, z] - 24*G[{-2, -2, -Sqrt[2]}, z] - 
        24*G[{-2, -2, Sqrt[2]}, z] - 144*G[{-2, 0, 0}, z] + 
        48*G[{-2, 0, -Sqrt[2]}, z] + 48*G[{-2, 0, Sqrt[2]}, z] + 
        48*G[{-2, 2, 0}, z] - 24*G[{-2, 2, -Sqrt[2]}, z] - 
        24*G[{-2, 2, Sqrt[2]}, z] + 12*G[{-2, -Sqrt[2], -Sqrt[2]}, z] + 
        12*G[{-2, -Sqrt[2], Sqrt[2]}, z] + 12*G[{-2, Sqrt[2], -Sqrt[2]}, z] + 
        12*G[{-2, Sqrt[2], Sqrt[2]}, z] - 96*G[{0, -2, 0}, z] + 
        48*G[{0, -2, -Sqrt[2]}, z] + 48*G[{0, -2, Sqrt[2]}, z] + 
        336*G[{0, 0, 0}, z] - 96*G[{0, 0, -Sqrt[2]}, z] - 
        96*G[{0, 0, Sqrt[2]}, z] - 96*G[{0, 2, 0}, z] + 
        48*G[{0, 2, -Sqrt[2]}, z] + 48*G[{0, 2, Sqrt[2]}, z] - 
        24*G[{0, -Sqrt[2], -Sqrt[2]}, z] - 24*G[{0, -Sqrt[2], Sqrt[2]}, z] - 
        24*G[{0, Sqrt[2], -Sqrt[2]}, z] - 24*G[{0, Sqrt[2], Sqrt[2]}, z] + 
        48*G[{2, -2, 0}, z] - 24*G[{2, -2, -Sqrt[2]}, z] - 
        24*G[{2, -2, Sqrt[2]}, z] - 144*G[{2, 0, 0}, z] + 
        48*G[{2, 0, -Sqrt[2]}, z] + 48*G[{2, 0, Sqrt[2]}, z] + 
        48*G[{2, 2, 0}, z] - 24*G[{2, 2, -Sqrt[2]}, z] - 
        24*G[{2, 2, Sqrt[2]}, z] + 12*G[{2, -Sqrt[2], -Sqrt[2]}, z] + 
        12*G[{2, -Sqrt[2], Sqrt[2]}, z] + 12*G[{2, Sqrt[2], -Sqrt[2]}, z] + 
        12*G[{2, Sqrt[2], Sqrt[2]}, z] - 24*G[{-Sqrt[2], -2, 0}, z] + 
        12*G[{-Sqrt[2], -2, -Sqrt[2]}, z] + 12*G[{-Sqrt[2], -2, Sqrt[2]}, 
          z] + 48*G[{-Sqrt[2], 0, 0}, z] - 24*G[{-Sqrt[2], 0, -Sqrt[2]}, z] - 
        24*G[{-Sqrt[2], 0, Sqrt[2]}, z] - 24*G[{-Sqrt[2], 2, 0}, z] + 
        12*G[{-Sqrt[2], 2, -Sqrt[2]}, z] + 12*G[{-Sqrt[2], 2, Sqrt[2]}, z] - 
        6*G[{-Sqrt[2], -Sqrt[2], -Sqrt[2]}, z] - 
        6*G[{-Sqrt[2], -Sqrt[2], Sqrt[2]}, z] - 
        6*G[{-Sqrt[2], Sqrt[2], -Sqrt[2]}, z] - 
        6*G[{-Sqrt[2], Sqrt[2], Sqrt[2]}, z] - 24*G[{Sqrt[2], -2, 0}, z] + 
        12*G[{Sqrt[2], -2, -Sqrt[2]}, z] + 12*G[{Sqrt[2], -2, Sqrt[2]}, z] + 
        48*G[{Sqrt[2], 0, 0}, z] - 24*G[{Sqrt[2], 0, -Sqrt[2]}, z] - 
        24*G[{Sqrt[2], 0, Sqrt[2]}, z] - 24*G[{Sqrt[2], 2, 0}, z] + 
        12*G[{Sqrt[2], 2, -Sqrt[2]}, z] + 12*G[{Sqrt[2], 2, Sqrt[2]}, z] - 
        6*G[{Sqrt[2], -Sqrt[2], -Sqrt[2]}, z] - 
        6*G[{Sqrt[2], -Sqrt[2], Sqrt[2]}, z] - 
        6*G[{Sqrt[2], Sqrt[2], -Sqrt[2]}, z] - 
        6*G[{Sqrt[2], Sqrt[2], Sqrt[2]}, z] - 24*G[{-2 - z, -2 - z, 2/z - z}, 
          x] + 24*G[{-2 - z, -2 - z, -z}, x] + 24*G[{-2 - z, -2 - z, z}, x] - 
        24*G[{-2 - z, 2 - z, 2/z - z}, x] + 24*G[{-2 - z, 2 - z, -z}, x] + 
        24*G[{-2 - z, 2 - z, z}, x] + 12*G[{-2 - z, 2/z - z, 2/z - z}, x] - 
        12*G[{-2 - z, 2/z - z, -z}, x] - 12*G[{-2 - z, 2/z - z, z}, x] + 
        12*G[{-2 - z, -z, 2/z - z}, x] - 12*G[{-2 - z, -z, -z}, x] - 
        12*G[{-2 - z, -z, z}, x] + 12*G[{-2 - z, z, 2/z - z}, x] - 
        12*G[{-2 - z, z, -z}, x] - 12*G[{-2 - z, z, z}, x] - 
        24*G[{2 - z, -2 - z, 2/z - z}, x] + 24*G[{2 - z, -2 - z, -z}, x] + 
        24*G[{2 - z, -2 - z, z}, x] - 24*G[{2 - z, 2 - z, 2/z - z}, x] + 
        24*G[{2 - z, 2 - z, -z}, x] + 24*G[{2 - z, 2 - z, z}, x] + 
        12*G[{2 - z, 2/z - z, 2/z - z}, x] - 12*G[{2 - z, 2/z - z, -z}, x] - 
        12*G[{2 - z, 2/z - z, z}, x] + 12*G[{2 - z, -z, 2/z - z}, x] - 
        12*G[{2 - z, -z, -z}, x] - 12*G[{2 - z, -z, z}, x] + 
        12*G[{2 - z, z, 2/z - z}, x] - 12*G[{2 - z, z, -z}, x] - 
        12*G[{2 - z, z, z}, x] + 12*G[{2/z - z, -2 - z, 2/z - z}, x] - 
        12*G[{2/z - z, -2 - z, -z}, x] - 12*G[{2/z - z, -2 - z, z}, x] + 
        12*G[{2/z - z, 2 - z, 2/z - z}, x] - 12*G[{2/z - z, 2 - z, -z}, x] - 
        12*G[{2/z - z, 2 - z, z}, x] - 6*G[{2/z - z, 2/z - z, 2/z - z}, x] + 
        6*G[{2/z - z, 2/z - z, -z}, x] + 6*G[{2/z - z, 2/z - z, z}, x] - 
        6*G[{2/z - z, -z, 2/z - z}, x] + 6*G[{2/z - z, -z, -z}, x] + 
        6*G[{2/z - z, -z, z}, x] - 6*G[{2/z - z, z, 2/z - z}, x] + 
        6*G[{2/z - z, z, -z}, x] + 6*G[{2/z - z, z, z}, x] + 
        12*G[{-z, -2 - z, 2/z - z}, x] - 12*G[{-z, -2 - z, -z}, x] - 
        12*G[{-z, -2 - z, z}, x] + 12*G[{-z, 2 - z, 2/z - z}, x] - 
        12*G[{-z, 2 - z, -z}, x] - 12*G[{-z, 2 - z, z}, x] - 
        6*G[{-z, 2/z - z, 2/z - z}, x] + 6*G[{-z, 2/z - z, -z}, x] + 
        6*G[{-z, 2/z - z, z}, x] - 6*G[{-z, -z, 2/z - z}, x] + 
        6*G[{-z, -z, -z}, x] + 6*G[{-z, -z, z}, x] - 
        6*G[{-z, z, 2/z - z}, x] + 6*G[{-z, z, -z}, x] + 6*G[{-z, z, z}, x] + 
        12*G[{z, -2 - z, 2/z - z}, x] - 12*G[{z, -2 - z, -z}, x] - 
        12*G[{z, -2 - z, z}, x] + 12*G[{z, 2 - z, 2/z - z}, x] - 
        12*G[{z, 2 - z, -z}, x] - 12*G[{z, 2 - z, z}, x] - 
        6*G[{z, 2/z - z, 2/z - z}, x] + 6*G[{z, 2/z - z, -z}, x] + 
        6*G[{z, 2/z - z, z}, x] - 6*G[{z, -z, 2/z - z}, x] + 
        6*G[{z, -z, -z}, x] + 6*G[{z, -z, z}, x] - 6*G[{z, z, 2/z - z}, x] + 
        6*G[{z, z, -z}, x] + 6*G[{z, z, z}, x] - 48*G[{2}, z]*G[{-2 - z}, x]*
         Log[2] + 24*G[{-Sqrt[2]}, z]*G[{-2 - z}, x]*Log[2] + 
        24*G[{Sqrt[2]}, z]*G[{-2 - z}, x]*Log[2] - 48*G[{2}, z]*G[{2 - z}, x]*
         Log[2] + 24*G[{-Sqrt[2]}, z]*G[{2 - z}, x]*Log[2] + 
        24*G[{Sqrt[2]}, z]*G[{2 - z}, x]*Log[2] + 24*G[{2}, z]*
         G[{2/z - z}, x]*Log[2] - 12*G[{-Sqrt[2]}, z]*G[{2/z - z}, x]*
         Log[2] - 12*G[{Sqrt[2]}, z]*G[{2/z - z}, x]*Log[2] + 
        24*G[{2}, z]*G[{-z}, x]*Log[2] - 12*G[{-Sqrt[2]}, z]*G[{-z}, x]*
         Log[2] - 12*G[{Sqrt[2]}, z]*G[{-z}, x]*Log[2] + 
        24*G[{2}, z]*G[{z}, x]*Log[2] - 12*G[{-Sqrt[2]}, z]*G[{z}, x]*
         Log[2] - 12*G[{Sqrt[2]}, z]*G[{z}, x]*Log[2] - 
        48*G[{-2, -2}, z]*Log[2] + 96*G[{-2, 0}, z]*Log[2] - 
        48*G[{-2, 2}, z]*Log[2] + 24*G[{-2, -Sqrt[2]}, z]*Log[2] + 
        24*G[{-2, Sqrt[2]}, z]*Log[2] + 96*G[{0, -2}, z]*Log[2] - 
        192*G[{0, 0}, z]*Log[2] + 96*G[{0, 2}, z]*Log[2] - 
        48*G[{0, -Sqrt[2]}, z]*Log[2] - 48*G[{0, Sqrt[2]}, z]*Log[2] - 
        48*G[{2, -2}, z]*Log[2] + 96*G[{2, 0}, z]*Log[2] - 
        48*G[{2, 2}, z]*Log[2] + 24*G[{2, -Sqrt[2]}, z]*Log[2] + 
        24*G[{2, Sqrt[2]}, z]*Log[2] + 24*G[{-Sqrt[2], -2}, z]*Log[2] - 
        48*G[{-Sqrt[2], 0}, z]*Log[2] + 24*G[{-Sqrt[2], 2}, z]*Log[2] - 
        12*G[{-Sqrt[2], -Sqrt[2]}, z]*Log[2] - 12*G[{-Sqrt[2], Sqrt[2]}, z]*
         Log[2] + 24*G[{Sqrt[2], -2}, z]*Log[2] - 48*G[{Sqrt[2], 0}, z]*
         Log[2] + 24*G[{Sqrt[2], 2}, z]*Log[2] - 12*G[{Sqrt[2], -Sqrt[2]}, z]*
         Log[2] - 12*G[{Sqrt[2], Sqrt[2]}, z]*Log[2] - 
        48*G[{-2 - z, -2 - z}, x]*Log[2] - 48*G[{-2 - z, 2 - z}, x]*Log[2] + 
        24*G[{-2 - z, 2/z - z}, x]*Log[2] + 24*G[{-2 - z, -z}, x]*Log[2] + 
        24*G[{-2 - z, z}, x]*Log[2] - 48*G[{2 - z, -2 - z}, x]*Log[2] - 
        48*G[{2 - z, 2 - z}, x]*Log[2] + 24*G[{2 - z, 2/z - z}, x]*Log[2] + 
        24*G[{2 - z, -z}, x]*Log[2] + 24*G[{2 - z, z}, x]*Log[2] + 
        24*G[{2/z - z, -2 - z}, x]*Log[2] + 24*G[{2/z - z, 2 - z}, x]*
         Log[2] - 12*G[{2/z - z, 2/z - z}, x]*Log[2] - 12*G[{2/z - z, -z}, x]*
         Log[2] - 12*G[{2/z - z, z}, x]*Log[2] + 24*G[{-z, -2 - z}, x]*
         Log[2] + 24*G[{-z, 2 - z}, x]*Log[2] - 12*G[{-z, 2/z - z}, x]*
         Log[2] - 12*G[{-z, -z}, x]*Log[2] - 12*G[{-z, z}, x]*Log[2] + 
        24*G[{z, -2 - z}, x]*Log[2] + 24*G[{z, 2 - z}, x]*Log[2] - 
        12*G[{z, 2/z - z}, x]*Log[2] - 12*G[{z, -z}, x]*Log[2] - 
        12*G[{z, z}, x]*Log[2] - 24*G[{2}, z]*Log[2]^2 + 
        12*G[{-Sqrt[2]}, z]*Log[2]^2 + 12*G[{Sqrt[2]}, z]*Log[2]^2 - 
        24*G[{-2 - z}, x]*Log[2]^2 - 24*G[{2 - z}, x]*Log[2]^2 + 
        12*G[{2/z - z}, x]*Log[2]^2 + 12*G[{-z}, x]*Log[2]^2 + 
        12*G[{z}, x]*Log[2]^2 - 8*Log[2]^3 + 2*G[{-2}, z]*
         (Pi^2 - 24*G[{-2 - z}, x]*Log[2] - 24*G[{2 - z}, x]*Log[2] + 
          12*G[{2/z - z}, x]*Log[2] + 12*G[{-z}, x]*Log[2] + 
          12*G[{z}, x]*Log[2] - 12*Log[2]^2) - 4*G[{0}, z]*
         (Pi^2 - 12*G[{-2 - z, -2 - z}, x] - 12*G[{-2 - z, 2 - z}, x] + 
          12*G[{-2 - z, -z}, x] + 12*G[{-2 - z, z}, x] - 
          12*G[{2 - z, -2 - z}, x] - 12*G[{2 - z, 2 - z}, x] + 
          12*G[{2 - z, -z}, x] + 12*G[{2 - z, z}, x] + 
          6*G[{2/z - z, -2 - z}, x] + 6*G[{2/z - z, 2 - z}, x] - 
          6*G[{2/z - z, -z}, x] - 6*G[{2/z - z, z}, x] + 
          6*G[{-z, -2 - z}, x] + 6*G[{-z, 2 - z}, x] - 6*G[{-z, -z}, x] - 
          6*G[{-z, z}, x] + 6*G[{z, -2 - z}, x] + 6*G[{z, 2 - z}, x] - 
          6*G[{z, -z}, x] - 6*G[{z, z}, x] - 24*G[{-2 - z}, x]*Log[2] - 
          24*G[{2 - z}, x]*Log[2] + 12*G[{2/z - z}, x]*Log[2] + 
          12*G[{-z}, x]*Log[2] + 12*G[{z}, x]*Log[2] - 12*Log[2]^2) + 
        Pi^2*Log[4] - 12*Zeta[3]))/(3*m1^2*(-2 + x + z)*(2 + x + z)*
      (4 + x^2 - 2*x*z - 3*z^2))}, -1, 2, 1], 
 MI[6] -> SeriesData[ep, 0, 
   {((x^3*z - x*z^3 + x^2*(-2 + z^2) - z^2*(-2 + z^2))*
      (-8*G[{-z}, x]*G[{-Sqrt[2], 0}, z] + 2*G[{-z}, x]*
        G[{-Sqrt[2], -Sqrt[2]}, z] + 2*G[{-z}, x]*G[{-Sqrt[2], Sqrt[2]}, z] - 
       8*G[{-z}, x]*G[{Sqrt[2], 0}, z] + 2*G[{-z}, x]*G[{Sqrt[2], -Sqrt[2]}, 
         z] + 2*G[{-z}, x]*G[{Sqrt[2], Sqrt[2]}, z] - 
       8*G[{0}, z]*G[{2/z - z, 2/z - z}, x] + 2*G[{-Sqrt[2]}, z]*
        G[{2/z - z, 2/z - z}, x] + 2*G[{Sqrt[2]}, z]*G[{2/z - z, 2/z - z}, 
         x] + 2*G[{-Sqrt[2]}, z]*G[{2/z - z, -z}, x] + 
       2*G[{Sqrt[2]}, z]*G[{2/z - z, -z}, x] - 2*G[{-Sqrt[2]}, z]*
        G[{2/z - z, z}, x] - 2*G[{Sqrt[2]}, z]*G[{2/z - z, z}, x] - 
       8*G[{0}, z]*G[{-z, 2/z - z}, x] + 2*G[{-Sqrt[2]}, z]*
        G[{-z, 2/z - z}, x] + 2*G[{Sqrt[2]}, z]*G[{-z, 2/z - z}, x] + 
       2*G[{-Sqrt[2]}, z]*G[{-z, -z}, x] + 2*G[{Sqrt[2]}, z]*G[{-z, -z}, x] - 
       2*G[{-Sqrt[2]}, z]*G[{-z, z}, x] - 2*G[{Sqrt[2]}, z]*G[{-z, z}, x] + 
       8*G[{0}, z]*G[{z, 2/z - z}, x] - 2*G[{-Sqrt[2]}, z]*
        G[{z, 2/z - z}, x] - 2*G[{Sqrt[2]}, z]*G[{z, 2/z - z}, x] - 
       2*G[{-Sqrt[2]}, z]*G[{z, -z}, x] - 2*G[{Sqrt[2]}, z]*G[{z, -z}, x] + 
       2*G[{-Sqrt[2]}, z]*G[{z, z}, x] + 2*G[{Sqrt[2]}, z]*G[{z, z}, x] - 
       8*G[{0, -1, 0}, z] - 8*G[{0, 1, 0}, z] + 8*G[{-Sqrt[2], -1, 0}, z] + 
       8*G[{-Sqrt[2], 1, 0}, z] - 8*G[{-Sqrt[2], -Sqrt[2], 0}, z] + 
       2*G[{-Sqrt[2], -Sqrt[2], -Sqrt[2]}, z] + 
       2*G[{-Sqrt[2], -Sqrt[2], Sqrt[2]}, z] - 
       8*G[{-Sqrt[2], Sqrt[2], 0}, z] + 2*G[{-Sqrt[2], Sqrt[2], -Sqrt[2]}, 
         z] + 2*G[{-Sqrt[2], Sqrt[2], Sqrt[2]}, z] + 
       8*G[{Sqrt[2], -1, 0}, z] + 8*G[{Sqrt[2], 1, 0}, z] - 
       8*G[{Sqrt[2], -Sqrt[2], 0}, z] + 2*G[{Sqrt[2], -Sqrt[2], -Sqrt[2]}, 
         z] + 2*G[{Sqrt[2], -Sqrt[2], Sqrt[2]}, z] - 
       8*G[{Sqrt[2], Sqrt[2], 0}, z] + 2*G[{Sqrt[2], Sqrt[2], -Sqrt[2]}, z] + 
       2*G[{Sqrt[2], Sqrt[2], Sqrt[2]}, z] + 2*G[{2/z - z, 2/z - z, 2/z - z}, 
         x] - 2*G[{2/z - z, 2/z - z, -z}, x] - 
       2*G[{2/z - z, 2/z - z, z}, x] + 2*G[{2/z - z, -z, 2/z - z}, x] - 
       2*G[{2/z - z, -z, -z}, x] - 2*G[{2/z - z, -z, z}, x] - 
       2*G[{2/z - z, z, 2/z - z}, x] + 2*G[{2/z - z, z, -z}, x] + 
       2*G[{2/z - z, z, z}, x] + 2*G[{-z, 2/z - z, 2/z - z}, x] - 
       2*G[{-z, 2/z - z, -z}, x] - 2*G[{-z, 2/z - z, z}, x] + 
       2*G[{-z, -z, 2/z - z}, x] - 2*G[{-z, -z, -z}, x] - 
       2*G[{-z, -z, z}, x] - 2*G[{-z, z, 2/z - z}, x] + 2*G[{-z, z, -z}, x] + 
       2*G[{-z, z, z}, x] - 2*G[{z, 2/z - z, 2/z - z}, x] + 
       2*G[{z, 2/z - z, -z}, x] + 2*G[{z, 2/z - z, z}, x] - 
       2*G[{z, -z, 2/z - z}, x] + 2*G[{z, -z, -z}, x] + 2*G[{z, -z, z}, x] + 
       2*G[{z, z, 2/z - z}, x] - 2*G[{z, z, -z}, x] - 2*G[{z, z, z}, x] + 
       4*G[{2/z - z, 2/z - z}, x]*Log[2] + 4*G[{2/z - z, -z}, x]*Log[2] - 
       4*G[{2/z - z, z}, x]*Log[2] + 4*G[{-z, 2/z - z}, x]*Log[2] - 
       4*G[{z, 2/z - z}, x]*Log[2] + 2*G[{2/z - z}, x]*
        (4*G[{-1, 0}, z] + 4*G[{1, 0}, z] - 4*G[{-Sqrt[2], 0}, z] + 
         G[{-Sqrt[2], -Sqrt[2]}, z] + G[{-Sqrt[2], Sqrt[2]}, z] - 
         4*G[{Sqrt[2], 0}, z] + G[{Sqrt[2], -Sqrt[2]}, z] + 
         G[{Sqrt[2], Sqrt[2]}, z] + G[{-Sqrt[2]}, z]*Log[4] + 
         G[{Sqrt[2]}, z]*Log[4]) + G[{-Sqrt[2]}, z]*G[{-z}, x]*Log[16] + 
       G[{Sqrt[2]}, z]*G[{-z}, x]*Log[16] + G[{-Sqrt[2], -Sqrt[2]}, z]*
        Log[16] + G[{-Sqrt[2], Sqrt[2]}, z]*Log[16] + 
       G[{Sqrt[2], -Sqrt[2]}, z]*Log[16] + G[{Sqrt[2], Sqrt[2]}, z]*Log[16] + 
       G[{-z, -z}, x]*Log[16] - G[{-z, z}, x]*Log[16] - 
       G[{z, -z}, x]*Log[16] + G[{z, z}, x]*Log[16] - 
       G[{z}, x]*(8*G[{-1, 0}, z] + 8*G[{1, 0}, z] - 8*G[{-Sqrt[2], 0}, z] + 
         2*G[{-Sqrt[2], -Sqrt[2]}, z] + 2*G[{-Sqrt[2], Sqrt[2]}, z] - 
         8*G[{Sqrt[2], 0}, z] + 2*G[{Sqrt[2], -Sqrt[2]}, z] + 
         2*G[{Sqrt[2], Sqrt[2]}, z] + G[{-Sqrt[2]}, z]*Log[16] + 
         G[{Sqrt[2]}, z]*Log[16]) + 7*Zeta[3]))/(m1^2*(-2 + x + z)*
      (2 + x + z)*(4 + x^2 - 2*x*z - 3*z^2))}, 0, 1, 1], 
 MI[7] -> SeriesData[ep, 0, 
   {((x - z)*z*(x + z)*(-16*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{0}, z]*
        G[{2/z - z}, x] + 4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*
        G[{-Sqrt[2]}, z]*(G[{2/z - z}, x] + G[{-z}, x] - G[{z}, x]) + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{Sqrt[2]}, z]*
        (G[{2/z - z}, x] + G[{-z}, x] - G[{z}, x]) + 
       (8*(x - z)*(x + z)*(-2 + x*z + z^2)^2 + (2 - x*z - z^2)*
          (4 + (x - 3*z)*(x + z))*(x^2*z + z^3 + 2*x*(-2 + z^2)))*
        G[{-1, 0}, z] + (2 + x + z)^2*(-2 + x*z + z^2)*
        (x^2*z + (4 - 3*z)*z^2 - 2*x*(2 - 2*z + z^2))*G[{1, 0}, z] - 
       16*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{-Sqrt[2], 0}, z] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{-Sqrt[2], -Sqrt[2]}, z] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{-Sqrt[2], Sqrt[2]}, z] - 
       16*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{Sqrt[2], 0}, z] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{Sqrt[2], -Sqrt[2]}, z] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{Sqrt[2], Sqrt[2]}, z] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{2/z - z, 2/z - z}, x] - 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{2/z - z, -z}, x] - 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{2/z - z, z}, x] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{-z, 2/z - z}, x] - 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{-z, -z}, x] - 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{-z, z}, x] - 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{z, 2/z - z}, x] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{z, -z}, x] + 
       4*(x - z)*(x + z)*(-2 + x*z + z^2)^2*G[{z, z}, x] + 
       8*(x - z)*(x + z)*(-2 + x*z + z^2)^2*(G[{-Sqrt[2]}, z] + 
         G[{Sqrt[2]}, z] + G[{2/z - z}, x] + G[{-z}, x] - G[{z}, x])*Log[2]))/
     (m1^4*(-2 + x + z)^2*(2 + x + z)^2*(4 + (x - 3*z)*(x + z))*
      (x^2*z + z^3 + 2*x*(-2 + z^2)))}, 0, 1, 1]}

